MPD physics performance studies in Bi+Bi collisions at $\sqrt{s_{NN}}=9.2$ GeV

The Multi-Purpose Detector (MPD) is one of the three experiments of the Nuclotron Ion Collider-fAcility (NICA) complex, which is currently under construction at the Joint Institute for Nuclear Research in Dubna. With collisions of heavy ions in the collider mode, the MPD will cover the energy range 4-11 GeV to scan the high baryon-density region of the QCD phase diagram. With expected statistics of 50-100 million events collected during the first run, MPD will be able to study a number of observables, including measurements of light hadrons and hypernuclei production, particle flow, correlations and fluctuations, have a first look at dielectron production, and modification of vector-meson properties in dense matter. In this paper, we present selected results of the physics feasibility studies for the MPD experiment in Bismuth-Bismuth collisions at an energy of 9.2 GeV, the system considered as one of the first available at the NICA collider.

==> FigureTemplate.C <==
{
  gStyle -> SetOptStat(0);

  TCanvas *c3 = new TCanvas("c3","Receff",800,600);
  c3 -> SetLeftMargin(0.15);
  c3 -> SetBottomMargin(0.15);

  TH1F *h3_1 = new TH1F("h3_1","",10,0.001,11.999);
  h3_1->SetMinimum(0.001);
  h3_1->SetMaximum(0.5999); 
  h3_1->SetTitle(" ; #it{p}_{T} (GeV/#it{c}) ; A #varepsilon_{rec}");
  h3_1->GetXaxis()->SetLabelSize(.05);
  h3_1->GetYaxis()->SetLabelSize(.05);
  h3_1->GetXaxis()->SetTitleSize(.06);
  h3_1->GetYaxis()->SetTitleSize(.06);
  h3_1->Draw();

  //User's staff

  float x[] = {0,1,2,3,4,5};
  float y[] = {0,0.1,0.2,0.3,0.4,0.5};
  float y1[] = {0,0.11,0.22,0.33,0.44,0.55};

  TGraph *gr_pp = new TGraph(5, x, y);
  gr_pp -> SetMarkerStyle(20);
  gr_pp -> SetMarkerColor(4);
  gr_pp -> SetLineColor(4);
  gr_pp -> SetMarkerSize(2);
  gr_pp -> Draw("P");

  TGraph *gr_PbPb = new TGraph(5, x, y1);
  gr_PbPb -> SetMarkerStyle(21);
  gr_PbPb -> SetMarkerColor(2);
  gr_PbPb -> SetLineColor(2);
  gr_PbPb -> SetMarkerSize(2);
  gr_PbPb -> Draw("P");

 tex = new TLatex(0.5,0.55,"MPD simulations");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();


  tex = new TLatex(0.5,0.5,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();

  tex = new TLatex(7, 0.2,"pp");
  tex->SetLineWidth(2);
  tex->SetTextFont(42);
  tex->SetTextSize(0.06);
  tex->Draw();

  tex = new TLatex(7, 0.12,"Pb-Pb, 0-20%");
  tex->SetLineWidth(2);
  tex->SetTextFont(42);
  tex->SetTextSize(0.06);
  tex->Draw();

   TMarker *marker = new TMarker(6.25,0.21,20);
   marker->SetMarkerStyle(20);
   marker->SetMarkerColor(4);
   marker->SetMarkerSize(3);
   marker->Draw();

   TMarker *marker = new TMarker(6.25,0.135,20);
   marker->SetMarkerStyle(21);
   marker->SetMarkerColor(2);
   marker->SetMarkerSize(3);
   marker->Draw();
 
}





==> macros/macros/Eff.C <==
{
  //Text: MPD simulations etc
  float textSize = 0.055;
  int textFont = 42;
  //Axis:
  float axisTitleSize = 0.055;
  float axisLabelSize = 0.045;
  //Legend
  int legTextFont = 42;
  float legTextSize = 0.04;
  //Symbols
  int symb[5] ={20,21,29,33,47}; //Filled, e.g. for data
  int symb2[5]={24,25,20,27,46}; //Empty, e.g. for MC
  float symbSize[5]={1.,1.,1.3,1.4,1.2};
  int col7[7] = {kRed+1, kOrange+7, kYellow+1, kGreen+1,kCyan+1,kAzure-3,kViolet-1 } ; //many colors
  int col[4] = {kRed+1, kGreen+1, kAzure-3, kViolet-1};
  int lineWidth = 2;


  float   xs, ys, ds;
  float   xsm, ysm;
  TLine   *line;
  TLatex  *tex;

  gStyle->SetOptFit(0);
  gStyle->SetOptStat(0);
  gStyle->SetOptTitle(0);  

   TFile *fff = TFile::Open("root_files/Eff_Req34_ECal_ForMPD2ndCollabPaper.root");            

   TGraphErrors *receff_pi0_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("noeID")) ->Clone("receff_pi0_EE");
   //receff_pi0_EE->RemovePoint(0);

   TGraphErrors *receff_pi0_EP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCeID")) ->Clone("receff_pi0_EP");
   //receff_pi0_EP->RemovePoint(0);
   
   TGraphErrors *receff_pi0_PP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTOFeID")) ->Clone("receff_pi0_PP");
   //receff_pi0_PP->RemovePoint(0);

   TGraphErrors *receff_eta_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTPFECALeID")) ->Clone("receff_eta_EE");
   //receff_eta_EE->RemovePoint(0);


   //==================PI0
  TCanvas *c1 = new TCanvas("c1","PI0",800,600);
  c1 -> SetRightMargin(0.03);
  c1 -> SetTopMargin(0.03);
  c1 -> SetLeftMargin(0.12);
  c1 -> SetBottomMargin(0.12);
  //c1 -> SetLogy();

  TH1F *frame1 = new TH1F("frame1","",10,0.001,2.0);
  frame1->SetMinimum(0.001);
  frame1->SetMaximum(1.099); 
  frame1->SetTitle(";#it{p}_{T} (GeV/#it{c});Efficiency");
  //frame1->SetTitle(";#it{p}_{T} (GeV/#it{c});A #times #varepsilon");
  frame1->GetXaxis()->SetLabelSize(axisLabelSize);
  frame1->GetYaxis()->SetLabelSize(axisLabelSize);
  frame1->GetXaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleOffset(1.);
  //frame1->GetXaxis()->SetRangeUser(0,2.0);  
  frame1->Draw();

  int is=0;
  receff_pi0_EE->SetLineColor(col[is]);
  receff_pi0_EE->SetLineWidth(lineWidth);
  receff_pi0_EE->SetMarkerColor(col[is]);
  receff_pi0_EE->SetMarkerStyle(symb[is]);
  receff_pi0_EE->SetMarkerSize(symbSize[is]);

  is++;
  receff_pi0_EP->SetLineColor(col[is]);
  receff_pi0_EP->SetLineWidth(lineWidth);
  receff_pi0_EP->SetMarkerColor(col[is]);
  receff_pi0_EP->SetMarkerStyle(symb[is]);
  receff_pi0_EP->SetMarkerSize(symbSize[is]);
  is++;
  receff_pi0_PP->SetLineColor(col[is]);
  receff_pi0_PP->SetLineWidth(lineWidth);
  receff_pi0_PP->SetMarkerColor(col[is]);
  receff_pi0_PP->SetMarkerStyle(symb[is]);
  receff_pi0_PP->SetMarkerSize(symbSize[is]);

  is++;
  receff_eta_EE->SetLineColor(col[is]);
  receff_eta_EE->SetLineWidth(lineWidth);
  receff_eta_EE->SetMarkerColor(col[is]);
  receff_eta_EE->SetMarkerStyle(symb[is]);
  receff_eta_EE->SetMarkerSize(symbSize[is]);
  is++;

  receff_pi0_EE->Draw("pesame");
  receff_pi0_EP->Draw("pesame");
  receff_pi0_PP->Draw("pesame");
  receff_eta_EE->Draw("pesame");  

  xs = 0.38;
  ys = 1.02;

  tex = new TLatex(xs,ys,"MPD simulations");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  // tex->SetLineWidth(1);
  tex->Draw();


  //tex = new TLatex(xs,ys/ds,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV, #void8#eta #void8 #LT 1, e^{#pm}");
  tex = new TLatex(xs,0.92,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV, e^{#pm}, |#eta| < 1");
  tex->SetTextFont(textFont);
  tex->SetTextColor(1);
  // tex->SetLineWidth(1);
  tex->Draw();

  TLegend * leg = new TLegend(0.51,0.146,0.41,0.41);
  leg->AddEntry(receff_pi0_EE,"no eID","pl");
  leg->AddEntry(receff_pi0_EP,"TPC","pl");
  leg->AddEntry(receff_pi0_PP,"TPC+TOF","pl");
  leg->AddEntry(receff_eta_EE,"TPC+TOF+ECAL","pl");
  leg->SetLineColor(0);
  leg->SetTextFont(legTextFont);
  leg->SetTextSize(legTextSize);
  leg->Draw();

  c1->SaveAs("ElectronEff_Req34_MPD2ndCollabPaper.png");
  // xsm = 3.1;
  // ysm = 5e-4;

  // marker1 = new TMarker(xsm,ysm,20);
  // marker1->SetMarkerStyle(20);
  // marker1->SetMarkerColor(1);
  // marker1->SetMarkerSize(2);
  // marker1->Draw();

  // marker2 = new TMarker(xsm,ysm/ds,24);
  // marker2->SetMarkerStyle(21);
  // marker2->SetMarkerColor(1);
  // marker2->SetMarkerSize(2);
  // marker2->Draw();

  // marker3 = new TMarker(xsm,ysm/ds/ds,24);
  // marker3->SetMarkerStyle(29);
  // marker3->SetMarkerColor(1);
  // marker3->SetMarkerSize(2);
  // marker3->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4,"ECAL-ECAL");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds,"ECAL-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds/ds,"PCM-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();



}


==> macros/macros/Purity.C <==
void Purity(){
  //Text: MPD simulations etc
  float textSize = 0.055;
  int textFont = 42;
  //Axis:
  float axisTitleSize = 0.055;
  float axisLabelSize = 0.045;
  //Legend
  int legTextFont = 42;
  float legTextSize = 0.04;
  //Symbols
  int symb[5] ={20,21,29,33,47}; //Filled, e.g. for data
  int symb2[5]={24,25,20,27,46}; //Empty, e.g. for MC
  float symbSize[5]={1.,1.,1.3,1.4,1.2};
  int col7[7] = {kRed+1, kOrange+7, kYellow+1, kGreen+1,kCyan+1,kAzure-3,kViolet-1 } ; //many colors
  int col[4] = {kRed+1, kGreen+1, kAzure-3, kViolet-1};
  int lineWidth = 2;


  float   xs, ys, ds;
  float   xsm, ysm;
  TLine   *line;
  TLatex  *tex;

  gStyle->SetOptFit(0);
  gStyle->SetOptStat(0);
  gStyle->SetOptTitle(0);  

   TFile *fff = TFile::Open("root_files/Purity_Req34_ECal_ForMPD2ndCollabPaper.root");            


   TH1F* receff_pi0_EE = (TH1F*)fff->Get("TPCTOFeID");
   //TGraphErrors *receff_pi0_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTOFeID")) ->Clone("receff_pi0_EE");
   //receff_pi0_EE->RemovePoint(0);
   receff_pi0_EE->SetMarkerStyle(29);
   receff_pi0_EE->SetMarkerColor(1);
   receff_pi0_EE->SetLineColor(1);
   TH1F* receff_pi0_EP = (TH1F*)fff->Get("TPCTOFECALeID");
   //TGraphErrors *receff_pi0_EP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTPFECALeID")) ->Clone("receff_pi0_EP");
   //receff_pi0_EP->RemovePoint(0);
   receff_pi0_EP->SetMarkerStyle(20);
   receff_pi0_EP->SetMarkerColor(1);
   receff_pi0_EP->SetLineColor(1);

   //==================PI0
  TCanvas *c1 = new TCanvas("c1","PI0",800,600);
  c1 -> SetRightMargin(0.03);
  c1 -> SetTopMargin(0.03);
  c1 -> SetLeftMargin(0.12);
  c1 -> SetBottomMargin(0.12);
  //c1 -> SetLogy();

  TH1F *frame1 = new TH1F("frame1","",10,0.001,2.0);
  frame1->SetMinimum(0.4001);
  frame1->SetMaximum(1.299); 
  frame1->SetTitle(";#it{p} (GeV/#it{c});Purity");
  frame1->GetXaxis()->SetLabelSize(axisLabelSize);
  frame1->GetYaxis()->SetLabelSize(axisLabelSize);
  frame1->GetXaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleOffset(1.);
  //frame1->GetXaxis()->SetRangeUser(0,2.0);  
  frame1->Draw();

  int is=0;
  receff_pi0_EE->SetLineColor(col[is]);
  receff_pi0_EE->SetLineWidth(lineWidth);
  receff_pi0_EE->SetMarkerColor(col[is]);
  receff_pi0_EE->SetMarkerStyle(symb[is]);
  receff_pi0_EE->SetMarkerSize(symbSize[is]);

  is++;
  receff_pi0_EP->SetLineColor(col[2]);
  receff_pi0_EP->SetLineWidth(lineWidth);
  receff_pi0_EP->SetMarkerColor(col[2]);
  receff_pi0_EP->SetMarkerStyle(symb[is]);
  receff_pi0_EP->SetMarkerSize(symbSize[is]);
  is++;


  receff_pi0_EE->Draw("pesame");
  receff_pi0_EP->Draw("pesame");

  xs = 0.3;
  ys = 1.22;
  ds = 1.28/1.17;

  tex = new TLatex(xs,ys,"MPD simulations");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();


  tex = new TLatex(xs,1.14,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV, e^{#pm}, |#eta| < 1");
  tex->SetTextFont(textFont);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();

  TLegend * leg = new TLegend(0.21,0.21,0.45,0.40);
  leg->AddEntry(receff_pi0_EE,"TPC+TOF","pl");
  leg->AddEntry(receff_pi0_EP,"TPC+TOF+ECAL","pl");
  leg->SetLineColor(0);
  leg->SetTextFont(legTextFont);
  leg->SetTextSize(legTextSize);
  leg->Draw();

  c1->SaveAs("ElectronPurity_Req34_MPD2ndCollabPaper.png");
  // xsm = 3.1;
  // ysm = 5e-4;

  // marker1 = new TMarker(xsm,ysm,20);
  // marker1->SetMarkerStyle(20);
  // marker1->SetMarkerColor(1);
  // marker1->SetMarkerSize(2);
  // marker1->Draw();

  // marker2 = new TMarker(xsm,ysm/ds,24);
  // marker2->SetMarkerStyle(21);
  // marker2->SetMarkerColor(1);
  // marker2->SetMarkerSize(2);
  // marker2->Draw();

  // marker3 = new TMarker(xsm,ysm/ds/ds,24);
  // marker3->SetMarkerStyle(29);
  // marker3->SetMarkerColor(1);
  // marker3->SetMarkerSize(2);
  // marker3->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4,"ECAL-ECAL");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds,"ECAL-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds/ds,"PCM-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();



}


==> macros/macros/SB.C <==
void SB(){
  //Text: MPD simulations etc
  float textSize = 0.055;
  int textFont = 42;
  //Axis:
  float axisTitleSize = 0.055;
  float axisLabelSize = 0.045;
  //Legend
  int legTextFont = 42;
  float legTextSize = 0.04;
  //Symbols
  int symb[5] ={20,21,29,33,47}; //Filled, e.g. for data
  int symb2[5]={24,25,20,27,46}; //Empty, e.g. for MC
  float symbSize[5]={1.,1.,1.3,1.4,1.2};
  int col7[7] = {kRed+1, kOrange+7, kYellow+1, kGreen+1,kCyan+1,kAzure-3,kViolet-1 } ; //many colors
  int col[4] = {kRed+1, kGreen+1, kAzure-3, kViolet-1};
  int lineWidth = 2;


  float   xs, ys, ds;
  float   xsm, ysm;
  TLine   *line;
  TLatex  *tex;

  gStyle->SetOptFit(0);
  gStyle->SetOptStat(0);
  gStyle->SetOptTitle(0);  

   TFile *fff = TFile::Open("root_files/ULS_LS_SB_Dielectrons_ForMPD2ndCollabPaper.root");            


   TH1F* receff_pi0_EE = (TH1F*)fff->Get("SB_Rec");
   //TGraphErrors *receff_pi0_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTOFeID")) ->Clone("receff_pi0_EE");
   //receff_pi0_EE->RemovePoint(0);
   receff_pi0_EE->SetMarkerStyle(20);
   receff_pi0_EE->SetMarkerColor(1);
   receff_pi0_EE->SetLineColor(1);
   TH1F* receff_pi0_EP = (TH1F*)fff->Get("TrueSB");
   //TGraphErrors *receff_pi0_EP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTPFECALeID")) ->Clone("receff_pi0_EP");
   //receff_pi0_EP->RemovePoint(0);
   receff_pi0_EP->SetMarkerStyle(21);
   receff_pi0_EP->SetMarkerColor(1);
   receff_pi0_EP->SetLineColor(1);

   //==================PI0
  TCanvas *c1 = new TCanvas("c1","PI0",800,600);
  c1 -> SetRightMargin(0.03);
  c1 -> SetTopMargin(0.03);
  c1 -> SetLeftMargin(0.12);
  c1 -> SetBottomMargin(0.12);
  c1 -> SetLogy();

  TH1F *frame1 = new TH1F("frame1","",10,0.0,1.5);
  frame1->SetMinimum(1.001e-3);
  frame1->SetMaximum(99.99); 
  frame1->SetTitle(";#it{m}_{e^{+}e^{-}} (GeV/#it{c^{2}});(U-L)/B");
  frame1->GetXaxis()->SetLabelSize(axisLabelSize);
  frame1->GetYaxis()->SetLabelSize(axisLabelSize);
  frame1->GetXaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleOffset(0.9);
  //frame1->GetXaxis()->SetRangeUser(0,2.0);  
  frame1->Draw();

  int is=2;
  receff_pi0_EE->SetLineColor(col[is]);
  receff_pi0_EE->SetLineWidth(lineWidth);
  receff_pi0_EE->SetMarkerColor(col[is]);
  receff_pi0_EE->SetMarkerStyle(symb[is]);
  receff_pi0_EE->SetMarkerSize(symbSize[is]);

  is=0;
  receff_pi0_EP->SetLineColor(col[is]);
  receff_pi0_EP->SetLineWidth(4);
  receff_pi0_EP->SetMarkerColor(col[is]);
  receff_pi0_EP->SetMarkerStyle(symb[is]);
  receff_pi0_EP->SetMarkerSize(symbSize[is]);


  receff_pi0_EP->Draw("histcsame");
  receff_pi0_EE->Draw("pesame");

  xs = 0.21;
  ys = 33.;

  tex = new TLatex(xs,ys,"MPD simulations");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();


  tex = new TLatex(xs,12.,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV");
  tex->SetTextFont(textFont);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();

  TLegend * leg = new TLegend(0.75,0.63,0.89,0.76);
  leg->AddEntry(receff_pi0_EE,"(U-L)/B","pl");
  leg->AddEntry(receff_pi0_EP,"S/B","l");
  leg->SetLineColor(0);
  leg->SetTextFont(legTextFont);
  leg->SetTextSize(legTextSize);
  leg->Draw();

  c1->SaveAs("Dielectrons_SB_Req34_MPD2ndCollabPaper.png");
  // xsm = 3.1;
  // ysm = 5e-4;

  // marker1 = new TMarker(xsm,ysm,20);
  // marker1->SetMarkerStyle(20);
  // marker1->SetMarkerColor(1);
  // marker1->SetMarkerSize(2);
  // marker1->Draw();

  // marker2 = new TMarker(xsm,ysm/ds,24);
  // marker2->SetMarkerStyle(21);
  // marker2->SetMarkerColor(1);
  // marker2->SetMarkerSize(2);
  // marker2->Draw();

  // marker3 = new TMarker(xsm,ysm/ds/ds,24);
  // marker3->SetMarkerStyle(29);
  // marker3->SetMarkerColor(1);
  // marker3->SetMarkerSize(2);
  // marker3->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4,"ECAL-ECAL");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds,"ECAL-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds/ds,"PCM-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();



}


==> macros/macros/ULS_LS.C <==
void ULS_LS(){
  //Text: MPD simulations etc
  float textSize = 0.055;
  int textFont = 42;
  //Axis:
  float axisTitleSize = 0.055;
  float axisLabelSize = 0.045;
  //Legend
  int legTextFont = 42;
  float legTextSize = 0.04;
  //Symbols
  int symb[5] ={20,21,29,33,47}; //Filled, e.g. for data
  int symb2[5]={24,25,20,27,46}; //Empty, e.g. for MC
  float symbSize[5]={1.,1.,1.3,1.4,1.2};
  int col7[7] = {kRed+1, kOrange+7, kYellow+1, kGreen+1,kCyan+1,kAzure-3,kViolet-1 } ; //many colors
  int col[4] = {kRed+1, kGreen+1, kAzure-3, kViolet-1};
  int lineWidth = 2;


  float   xs, ys, ds;
  float   xsm, ysm;
  TLine   *line;
  TLatex  *tex;

  gStyle->SetOptFit(0);
  gStyle->SetOptStat(0);
  gStyle->SetOptTitle(0);  

   TFile *fff = TFile::Open("root_files/ULS_LS_SB_Dielectrons_ForMPD2ndCollabPaper.root");            

   TH1F* receff_pi0_EE = (TH1F*)fff->Get("ULS");
   //TGraphErrors *receff_pi0_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("noeID")) ->Clone("receff_pi0_EE");
   //receff_pi0_EE->RemovePoint(0);
   receff_pi0_EE->SetMarkerStyle(20);
   receff_pi0_EE->SetMarkerColor(1);
   receff_pi0_EE->SetLineColor(1);
   
   TH1F* receff_pi0_EP = (TH1F*)fff->Get("LS");
   //TGraphErrors *receff_pi0_EP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCeID")) ->Clone("receff_pi0_EP");
   //receff_pi0_EP->RemovePoint(0);
   receff_pi0_EP->SetMarkerStyle(21);
   receff_pi0_EP->SetMarkerColor(1);
   receff_pi0_EP->SetLineColor(1);
   
   TH1F* receff_pi0_PP = (TH1F*)fff->Get("RecS");   
   //TGraphErrors *receff_pi0_PP=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTOFeID")) ->Clone("receff_pi0_PP");
   //receff_pi0_PP->RemovePoint(0);
   receff_pi0_PP->SetMarkerStyle(29);
   receff_pi0_PP->SetMarkerColor(1);
   receff_pi0_PP->SetLineColor(1);
   
   TH1F* receff_eta_EE = (TH1F*)fff->Get("TrueS");
   //TGraphErrors *receff_eta_EE=(TGraphErrors*) ((TGraphErrors*)gROOT->FindObject("TPCTPFECALeID")) ->Clone("receff_eta_EE");
   //receff_eta_EE->RemovePoint(0);
   receff_eta_EE->SetMarkerStyle(20);
   receff_eta_EE->SetMarkerColor(1);
   receff_eta_EE->SetLineColor(1);


   //==================PI0
  TCanvas *c1 = new TCanvas("c1","PI0",800,600);
  c1 -> SetRightMargin(0.03);
  c1 -> SetTopMargin(0.03);
  c1 -> SetLeftMargin(0.12);
  c1 -> SetBottomMargin(0.12);
  c1 -> SetLogy();

  TH1F *frame1 = new TH1F("frame1","",10,0.0,1.5);
  frame1->SetMinimum(1);
  frame1->SetMaximum(1e7); 
  frame1->SetTitle(";#it{m}_{e^{+}e^{-}} (GeV/#it{c^{2}});dN/d#it{m}_{e^{+}e^{-}} (GeV/#it{c^{2}})^{-1}");
  frame1->GetXaxis()->SetLabelSize(axisLabelSize);
  frame1->GetYaxis()->SetLabelSize(axisLabelSize);
  frame1->GetXaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleSize(axisTitleSize);
  frame1->GetYaxis()->SetTitleOffset(1.);
  //frame1->GetXaxis()->SetRangeUser(0,2.0);  
  frame1->Draw();

  int is=3;
  receff_pi0_EE->SetLineColor(col[is]);
  receff_pi0_EE->SetLineWidth(lineWidth);
  receff_pi0_EE->SetMarkerColor(col[is]);
  receff_pi0_EE->SetMarkerStyle(symb[is]);
  receff_pi0_EE->SetMarkerSize(symbSize[is]);

  is=1;
  receff_pi0_EP->SetLineColor(col[is]);
  receff_pi0_EP->SetLineWidth(lineWidth);
  receff_pi0_EP->SetMarkerColor(col[is]);
  receff_pi0_EP->SetMarkerStyle(symb[is]);
  receff_pi0_EP->SetMarkerSize(symbSize[is]);
  
  is=2;
  receff_pi0_PP->SetLineColor(col[is]);
  receff_pi0_PP->SetLineWidth(lineWidth);
  receff_pi0_PP->SetMarkerColor(col[is]);
  receff_pi0_PP->SetMarkerStyle(symb[is]);
  receff_pi0_PP->SetMarkerSize(symbSize[is]);
  
  is=0;
  receff_eta_EE->SetLineColor(col[is]);
  receff_eta_EE->SetLineWidth(lineWidth);
  receff_eta_EE->SetMarkerColor(col[is]);
  receff_eta_EE->SetMarkerStyle(symb[is]);
  receff_eta_EE->SetMarkerSize(symbSize[is]);

  receff_pi0_EE->Draw("pesame");
  receff_pi0_EP->Draw("pesame");
  receff_eta_EE->Draw("histcsame");  
  receff_pi0_PP->Draw("pesame");

  xs = 0.11;
  ys = 3.04e6;

  tex = new TLatex(xs,ys,"MPD simulations");
  tex->SetTextFont(42);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();


  tex = new TLatex(xs,786125,"Bi+Bi, #sqrt{s_{NN}} = 9.2 GeV");
  tex->SetTextFont(textFont);
  tex->SetTextColor(1);
  tex->SetLineWidth(1);
  tex->Draw();

  TLegend * leg = new TLegend(0.58,0.67,0.86,0.91);

  leg->AddEntry(receff_pi0_EE,"Unlike sign pairs","pl");
  leg->AddEntry(receff_pi0_EP,"Like sign pairs","pl");
  leg->AddEntry(receff_pi0_PP,"Reconstructed signal: U-L","pl");    
  leg->AddEntry(receff_eta_EE,"True reconstructed signal","l");  

  leg->SetLineColor(0);
  leg->SetTextFont(legTextFont);
  leg->SetTextSize(legTextSize);
  leg->Draw();

  c1->SaveAs("Dielectrons_ULS_LS_Req34_MPD2ndCollabPaper.png");
  // xsm = 3.1;
  // ysm = 5e-4;

  // marker1 = new TMarker(xsm,ysm,20);
  // marker1->SetMarkerStyle(20);
  // marker1->SetMarkerColor(1);
  // marker1->SetMarkerSize(2);
  // marker1->Draw();

  // marker2 = new TMarker(xsm,ysm/ds,24);
  // marker2->SetMarkerStyle(21);
  // marker2->SetMarkerColor(1);
  // marker2->SetMarkerSize(2);
  // marker2->Draw();

  // marker3 = new TMarker(xsm,ysm/ds/ds,24);
  // marker3->SetMarkerStyle(29);
  // marker3->SetMarkerColor(1);
  // marker3->SetMarkerSize(2);
  // marker3->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4,"ECAL-ECAL");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds,"ECAL-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();

  // tex = new TLatex(xsm+0.2, ysm/1.4/ds/ds,"PCM-PCM");
  // tex->SetLineWidth(2);
  // tex->SetTextFont(42);
  // tex->SetTextSize(0.04);
  // tex->Draw();



}

